KRAFT -- A Knowledge-Graph-Based Resource Allocation Framework

Resource allocation in business process management involves assigning resources to open tasks while considering factors such as individual roles, aptitudes, case-specific characteristics, and regulatory constraints. Current information systems for resource allocation often require extensive manual effort to specify and maintain allocation rules, making them rigid and challenging to adapt. In contrast, fully automated approaches provide limited explainability, making it difficult to understand and justify allocation decisions. Knowledge graphs, which represent real-world entities and their relationships, offer a promising solution by capturing complex dependencies and enabling dynamic, context-aware resource allocation. This paper introduces KRAFT, a novel approach that leverages knowledge graphs and reasoning techniques to support resource allocation decisions. We demonstrate that integrating knowledge graphs into resource allocation software allows for adaptable and transparent decision-making based on an evolving knowledge base.

==> TurtleSyntaxHighlight.py <==
# -*- coding: utf-8 -*-
"""
    SOURCE: https://github.com/gniezen/n3pygments/blob/master/swlexers/__init__.py

    pygments.lexers.sw
    ~~~~~~~~~~~~~~~~~~~~~

    Lexers for semantic web languages.

    :copyright: 2007 by Philip Cooper <philip.cooper@openvest.com>.
    :license: BSD, see LICENSE for more details.
    
    Modified and extended by Gerrit Niezen. (LICENSE file described above is missing, wasn't distributed with original file) 
"""

import re

from pygments.lexer import RegexLexer, include, bygroups
from pygments.token import Error, Punctuation, \
     Text, Comment, Operator, Keyword, Name, String, Number, Literal
from pygments.util import shebang_matches


__all__ = ['Notation3Lexer','SparqlLexer']


# The N3 lexer should be close to the not really correct grammar at
# http://www.w3.org/2000/10/swap/grammar/n3-ietf.txt
# Comments indicate to which grammar rule the various regular
# expressions correspond.

_explicit_uri = r'<[^>]*>'
_qname = r'((\w[-\w]*)?:)?\w[-\w]*|(\w[-\w]*)?:' #(([:letter:][-\w]*)?:)?[:letter:][.\w]*
_symbol = '(' + _qname + '|' + _explicit_uri +')'
_quickvariable = r'\?\w+'

def expression(symbolAction, nextState):
    #expression ::=  | pathitem pathtail
    #pathitem ::= | "("  pathlist  ")" 
    #             | "["  propertylist  "]" 
    #             | "{"  formulacontent  "}" 
    #             | boolean
    #             | literal
    #             | numericliteral
    #             | quickvariable
    #             | symbol
    if not isinstance(nextState,tuple):
        nextState = (nextState,)
    nextState = nextState + ('pathtail',)
    return [
        #pathlist
        (r'\(', Punctuation, nextState + ('list',)),
        #properylist
        (r'\[', Punctuation, nextState + ('propertyList',)),
        #formulacontent
        (r'\{', Punctuation, nextState + ('root',)),
        #boolean
        (r'@false|@true', Keyword.Constant, nextState),
        #literal
        (r'("""[^"\\]*(?:(?:\\.|"(?!""))[^"\\]*)*""")|("[^"\\]*(?:\\.[^"\\]*)*")', String, nextState + ('dtlang',)),
        #numericliteral ::= double|integer|rational
        (r'[-+]?[0-9]+(\.[0-9]+)?([eE][-+]?[0-9]+)', Number.Float, nextState),
        (r'[-+]?[0-9]+', Number.Integer, nextState),
        (r'[-+]?[0-9]+/[0-9]+', Number, nextState),
        #quickvariable
        (_quickvariable, Name.Variable, nextState),
        #symbol
        (_symbol, symbolAction, nextState),
    ]

class Notation3Lexer(RegexLexer):
    """
    Lexer for the N3 / Turtle / NT
    """
    name = 'N3'
    aliases = ['n3', 'turtle']
    filenames = ['*.n3', '*.ttl', '*.NT']
    mimetypes = ['text/rdf+n3','application/x-turtle','application/n3']

    tokens = {
        'whitespaces': [
            (r'(#.*)', Comment),
            (r'\s+', Text),
        ],
        'pathtailExpression': expression(Name.Function, '#pop'),
        'pathtail': [
            # No whitespaces allowed in front!
            (r'(^|!|\.)(?!\s)', Operator, 'pathtailExpression'),
            (r'', Text, '#pop'),
        ],
        # statement:
        'root': [
            include('whitespaces'),
            # declaration ::= base|prefix|keywords
            (r'(@(?:prefix|base)\s*)([^\!\"\#\$\&\'\(\)\*\,\+\/\;\<\=\>\?\@\[\\\]\^\`\{\|\}\~]*:\s+)?(<[^>]*>\s*\.)', bygroups(Keyword,Name.Variable,Name.Namespace)),
            (r'(@keywords)(\s*\w+\s*,)*(\s*\w+)', bygroups(Keyword,Text,Text)),
            # existential|universal
            (r'@forSome|@forAll', Name.Class, 'symbol_csl'),
            # Terminating a formula
            (r'\}', Punctuation, '#pop'),
        ] + expression(Name.Class, 'propertyList'),
        'propertyList': [
            #predicate ::= | "<=" 
            #              | "=" 
            #              | "=>" 
            #              | "@a" 
            #              | "@has"  expression
            #              | "@is"  expression  "@of" 
            #              | expression
            include('whitespaces'),
            (r';', Punctuation),
            (r'(<=|=>|=|@?a(?=\s))', Operator, 'objectList'),
            (r'\.', Punctuation, '#pop'),
            (r'\]', Punctuation, '#pop'),
            (r'(?=\})', Text, '#pop'),
        ] + expression(Name.Function, 'objectList'),
        'objectList': [
            include('whitespaces'),
            (r',', Punctuation),
            (r'(?=;)', Text, '#pop'),
            (r'(?=\.)', Text, '#pop'),
            (r'(?=\])', Text, '#pop'),
            (r'(?=\})', Text, '#pop'),
        ] + expression(Name.Attribute, ()),
        'list': [
            include('objectList'),
            (r'\)', Punctuation, '#pop'),
        ],
        'symbol_csl': [
            include('whitespaces'),
            (r',', Punctuation),
            (_symbol, Name.Variable),
            (r'.', Punctuation, '#pop'),
        ],
        'dtlang': [
            #dtlang ::= "@" langcode|"^^" symbol|void
            (r'@[a-z]+(-[a-z0-9]+)*', Name.Attribute, '#pop'),
            (r'\^\^'+_symbol, Name.Attribute, '#pop'),
            (r'', Text, '#pop'),
        ],
    }


class SparqlLexer(RegexLexer):
    """
    Lexer for SPARQL Not Complete
    """
    name = 'SPARQL'
    aliases = ['sparql']
    filenames = ['*.sparql']
    mimetypes = ['text/x-sql']
    flags = re.IGNORECASE
    tokens = {
        'comments': [
            (r'(\s*#.*)', Comment)
        ],
        'root': [
            include('comments'),        
            (r'(\s*(?:PREFIX|BASE)\s+)([\w-]*:[\w-]*)?(\s*<[^> ]*>\s*)',bygroups(Keyword,Name.Variable,Name.Namespace)),
            (r'(\s*#.*)', Comment),
            (r'(\s*)(SELECT\s*(?:DISTINCT|REDUCED)?)(\s*)',bygroups(Text, Keyword,Text), 'selectVars'),
            (r'(\s*)((?:ASK|CONSTRUCT|DESCRIBE)\s*(?:DISTINCT|REDUCED)?\s*)((?:\?[a-zA-Z0-9_-]+\s*)+|\*)(\s*)',
             bygroups(Text, Keyword,Name.Variable,Text)),
            (r'(\s*)((?:LOAD|CLEAR|DROP|CREATE)\s*(?:SILENT)?\s*)(\s*(?:GRAPH)?\s*)(\s*<[^> ]*>\s*)(;)(\s*)',
             bygroups(Text, Keyword, Keyword, Name.Attribute, Text, Text)),
            (r'(\s*)((?:ADD|MOVE|COPY)\s*(?:SILENT)?\s*)(\s*(?:GRAPH)?\s*)(\s*<[^> ]*>\s*)((?:TO)\s*)(\s*(?:GRAPH)?\s*)(\s*<[^> ]*>\s*)?(;)(\s*)',
             bygroups(Text, Keyword, Keyword, Name.Attribute, Keyword, Keyword, Name.Attribute, Text, Text)),
            (r'(\s*)((?:INSERT|DELETE)\s*(?:DATA)?)\s*',bygroups(Text, Keyword),'quaddata'),
            (r'(\s*)(CONSTRUCT)?\s*({)',bygroups(Text, Keyword,Punctuation),'graph'),
            (r'(\s*)(FROM\s*(?:NAMED)?)(\s*.*)', bygroups(Text, Keyword,Text)),
            (r'(\s*)(WHERE\s?)?\s*({)',bygroups(Text, Keyword, Punctuation),'groupgraph'),
            (r'(\s*)(LIMIT|OFFSET)(\s*[+-]?[0-9]+)',bygroups(Text, Keyword,Literal.String)),
			(r'(ORDER BY (?:ASC|DESC)\s*)(\()\s*',bygroups(Text, Keyword,Punctuation),'bindgraph'),
            (r'(\s*)(})', bygroups(Text, Punctuation)), 
        ],
        'selectVars':[
            (r'(\s*)(\*)(\s*)',bygroups(Text,Keyword,Text), '#pop'),
            (r'(?=\s*(FROM|WHERE|GROUP|HAVING|ORDER|LIMIT|OFFSET))', Text, '#pop'),
            (r'(\s*)(\()(\s*)', bygroups(Text, Punctuation, Text), 'bindgraph'),
            include('variable'),
            (r'\n', Text),
            (r'', Text, '#pop'),
        ],
        'quaddata':[
            (r'(\s*)({)(\s*)(GRAPH)(\s*<[^> ]*>\s*)', bygroups(Text, Punctuation, Text, Keyword, Name.Attribute), 'quads'),
            (r'(\s*)({)(\s*)',bygroups(Text,Punctuation,Text), 'graph'),
            (r'', Text, '#pop'),
        ],
        'quads':[
            (r'(\s*)({)(\s*)(GRAPH)(\s*<[^> ]*>\s*)', bygroups(Text, Punctuation, Text, Keyword, Name.Attribute), '#push'),
            (r'(\s*)({)(\s*)', bygroups(Text,Punctuation,Text), 'graph'),
            (r'(\s*)(})(\s*)', bygroups(Text,Punctuation,Text), '#pop'),
        ],
        'groupgraph':[
            (r'(\s*)(UNION)(\s*)({)(\s*)', bygroups(Text, Keyword, Text, Punctuation, Text), '#push'),
            (r'(\s*)({)(\s*)',bygroups(Text, Punctuation, Text), '#push'),
            include('graph'),
            include('root'),
            (r'', Text, '#pop'),
        ],
        'graph':[
            (r'(\s*)(<[^>]*\>)', bygroups(Text, Name.Class), ('triple','predObj')),
            (r'(\s*[a-zA-Z_0-9\-]*:[a-zA-Z0-9\-_]*\s)', Name.Class, ('triple','predObj')),
            (r'(\s*\?[a-zA-Z0-9_-]*)', Name.Variable, ('triple','predObj')),            
            (r'\s*\[\]\s*', Name.Class, ('triple','predObj')),
            (r'(\s*)(FILTER)(\s*)',bygroups(Text, Keyword,Text),'filterConstraint'),
            (r'(\s*)(BIND)(\s*)(\()(\s*)',bygroups(Text, Keyword, Text, Punctuation, Text),'bindgraph'),
            (r'(\s*)(OPTIONAL)(\s*)({)',bygroups(Text, Keyword, Text, Punctuation), '#push'),
            (r'(\s*)(})(\s*)(\.)(\s*)', bygroups(Text, Punctuation, Text, Punctuation, Text), '#pop'),
            (r'(\s*)(})', bygroups(Text, Punctuation), '#pop'),
            (r'(\s*)(\.)(\s*)', bygroups(Text, Punctuation, Text), '#pop'),
        ],
        'triple' : [
            (r'(?=\s*})', Text, '#pop'),                    
            (r'(\s*)(\.)(\s*)', bygroups(Text, Punctuation, Text), '#pop'),
        ],
        'predObj': [
            include('comments'),
            (r'(\s*\?[a-zA-Z0-9_-]*\b\s*)', Name.Variable,'object'),            
            (r'(\s*[a-zA-Z_:][a-zA-Z0-9\-_:]*\b\s*)', Operator, 'object'),
            (r'\s*(<[^>]*\>)', Operator, 'object'),
            (r'\s*\]\s*', Text, '#pop'),
            (r'(?=\s*\.\s*)', Keyword, '#pop'), 
        ],
        'objList': [
            (r'(\s*)(\))', bygroups(Text, Punctuation), '#pop'),
            include('object'),
        ],
        'object': [
            include('variable'),
            (r'\s*\[', Text, 'predObj'),
            (r'\s*<[^> ]*>', Name.Attribute),
            (r'(\s*)("""(?:.|\n)*?""")(\@[a-z]{2-4}|\^\^<?[a-zA-Z0-9\-\:_#/\.]*>?)?\s*', bygroups(Text, Literal.String,Text)),
            (r'\s*".*?[^\\]"(?:\@[a-z]{2-4}|\^\^<?[a-zA-Z0-9\-\:_#/\.]*>?)?\s*', Literal.String),
            (r'(\s*)((?:[+-])?\d+\.?\d*)(\s*)', bygroups(Text, Number, Text)),
            (r'\s*[a-zA-Z0-9\-_\:]+\s*', Name.Attribute),
            (r'(\s*)(\()', bygroups(Text, Punctuation), 'objList'),
            (r',', Punctuation),
            (r'(\s*)(;)(\s*)', bygroups(Text, Punctuation, Text), '#pop'),
            (r'(?=\])', Text, '#pop'),            
            (r'\s*(?=\.)', Text, '#pop'),
        ],
        'variable':[
            (r'(\?[a-zA-Z0-9\-_]+\s*)', Name.Variable),            
        ],
        'filterConstraint':[
            include('filterBuiltin'),
            (r'(\s*)(\()(\s*)', bygroups(Text, Punctuation, Text), 'filterExp'),
            (r'(\s*)(\.)(\s*)', bygroups(Text, Punctuation, Text), '#pop'),
        ],
        #filterBuiltin is intended to be included, not pushed
        'filterBuiltin':[
            include('aggregate'),
            (r'(str|lang|langmates|datatype|bound|iri|uri|bnode)(\s*)(\()', bygroups(Name.Builtin, Text, Punctuation), 'objList'),
            (r'(abs|ceil|floor|round)(\s*)(\()', bygroups(Name.Builtin, Text, Punctuation), 'objList'),
            (r'(strlen|ucase|lcase|encode_for_uri|contains|strstarts|strends|strbefore|strafter)(\s*)(\()', bygroups(Name.Builtin, Text, Punctuation), 'objList'),
            (r'(year|month|day|hours|minutes|seconds|timezone|tz)(\s*)(\()', bygroups(Name.Builtin, Text, Punctuation), 'objList'),
            (r'(md5|sha1|sha256|sha384|sha512)(\s*)(\()', bygroups(Name.Builtin, Text, Punctuation), 'objList'),
            (r'(if|strlang|strdt)(\s*)(\()', bygroups(Name.Builtin, Text, Punctuation), 'objList'),
            (r'(sameterm|isIRI|isURI|isBlank|isLiteral|isNumeric)(\s*)(\()', bygroups(Name.Builtin, Text, Punctuation), 'objList'),
            (r'(regex)(\s*)(\()', bygroups(Name.Builtin, Text, Punctuation), 'objList'),
        ],
        # aggregate  is intended to be included, not pushed
        'aggregate':[
            (r'(\s*)(COUNT)(\s*)(\()(\s*)(DISTINCT)?(\s*)(\*)(\s*)', 
             bygroups(Text, Keyword, Text, Punctuation, Text, Keyword, Text, Keyword, Text)),
            (r'(\s*)(COUNT|SUM|MIN|MAX|AVG|SAMPLE)(\s*)(\()(\s*)(DISTINCT)?(\s*)', 
             bygroups(Text, Keyword, Text, Punctuation, Text, Keyword, Text), 'filterExp'),
            (r'(\s*)(GROUP_CONCAT)(\s*)(\()(\s*)(DISTINCT)?(\s*)', 
             bygroups(Text, Keyword, Text, Punctuation, Text, Keyword, Text), 'groupConcatExp'),
        ],
        'groupConcatExp':[
            (r'(\s*)(;)(\s*)(SEPARATOR)(\s*)(=)(\s*)', 
             bygroups(Text, Punctuation, Text, Keyword, Text, Operator, Text), 'string'),
            include('filterExp'),
         ],
        'filterExp':[
            include('filterBuiltin'),
            (r'(\s*)(\()(\s*)', bygroups(Text, Punctuation, Text), '#push'),
            include('variable'),
            include('object'),
            (r'\s*[+*/<>=~!%&|-]+\s*', Operator),
            (r'(\s*)(\))', bygroups(Text, Punctuation), '#pop'),            
        ],
        'bindgraph':[
            (r'(\s*)(\()(\s*)', bygroups(Text, Punctuation, Text), '#push'),
            (r'\s*AS\s*', Keyword),
            (r'(\s*)(IRI)(\s*)(\()(\s*)',bygroups(Text, Keyword, Text, Punctuation, Text),'iri'),
            (r'(\s*)(\))(\s*)', bygroups(Text, Punctuation, Text), '#pop'),
            include('filterExp'),
            include('variable'),
            include('object'),
            (r'', Text, '#pop'),
        ],
        'iri':[
            include('object'),
            (r'(\s*)(\))', bygroups(Text, Punctuation), '#pop'),
        ],
        'string':[
            (r'(\s*)("""(?:.|\n)*?""")(\@[a-z]{2-4}|\^\^<?[a-zA-Z0-9\-\:_#/\.]*>?)?\s*', bygroups(Text,Literal.String,Text), '#pop'),
            (r'\s*".*?[^\\]"(?:\@[a-z]{2-4}|\^\^<?[a-zA-Z0-9\-\:_#/\.]*>?)?\s*', Literal.String, '#pop'),
        ],
    }

